Transverse Mass Distribution and Charge Asymmetry in W Boson Production to Third Order in QCD

Charged gauge boson production at hadron colliders is a fundamental benchmark for the extraction of electroweak parameters and the understanding of the proton structure. To enable precision phenomenology for this process, we compute the third-order (N$^3$LO) QCD corrections to the rapidity distribution and charge asymmetry in W boson production and to the transverse mass distribution of its decay products. Our results display substantial QCD corrections in kinematic regions relevant for Tevatron and LHC measurements. We compare the numerical magnitude of the N$^3$LO corrections with uncertainties from electroweak input parameters and quantify their potential impact on the determination of the W boson mass.

==> anc/AWNNPDF31_abs_yw.csv <==
abs_yw_LO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.5,3.49e-02,7.23e-05,4.09e-02,3.07e-02
0.5,1.0,4.27e-02,7.23e-05,4.99e-02,3.76e-02
1.0,1.5,5.92e-02,7.23e-05,6.89e-02,5.17e-02
1.5,2.0,8.67e-02,7.23e-05,1.00e-01,7.53e-02
2.0,2.5,1.28e-01,7.22e-05,1.48e-01,1.11e-01
2.5,3.0,1.88e-01,7.25e-05,2.15e-01,1.63e-01
abs_yw_NLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.5,3.82e-02,6.95e-05,4.12e-02,3.61e-02
0.5,1.0,4.65e-02,6.96e-05,5.03e-02,4.38e-02
1.0,1.5,6.42e-02,6.97e-05,6.93e-02,6.02e-02
1.5,2.0,9.30e-02,7.01e-05,1.00e-01,8.68e-02
2.0,2.5,1.36e-01,7.08e-05,1.46e-01,1.26e-01
2.5,3.0,1.95e-01,7.27e-05,2.10e-01,1.81e-01
abs_yw_NNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.5,3.98e-02,7.27e-05,4.05e-02,3.92e-02
0.5,1.0,4.85e-02,7.28e-05,4.94e-02,4.77e-02
1.0,1.5,6.68e-02,7.30e-05,6.81e-02,6.57e-02
1.5,2.0,9.65e-02,7.36e-05,9.84e-02,9.49e-02
2.0,2.5,1.40e-01,7.49e-05,1.43e-01,1.38e-01
2.5,3.0,2.00e-01,7.78e-05,2.04e-01,1.97e-01
abs_yw_N3LO_qt150
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.5,4.09e-02,6.64e-04,4.16e-02,4.04e-02
0.5,1.0,4.91e-02,5.98e-04,4.96e-02,4.82e-02
1.0,1.5,6.79e-02,5.33e-04,6.86e-02,6.67e-02
1.5,2.0,9.81e-02,5.48e-04,9.93e-02,9.73e-02
2.0,2.5,1.41e-01,5.39e-04,1.42e-01,1.39e-01
2.5,3.0,2.03e-01,6.08e-04,2.05e-01,2.01e-01


==> anc/WNNPDF40Tevatron_byRatio_mt_fid3Rownorm.csv <==
mt_fidNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,-8.25e-03,1.26e-05,-4.47e-05,-1.82e-02
62.0,64.0,4.48e-02,6.73e-06,4.68e-02,4.23e-02
64.0,66.0,5.93e-02,6.31e-06,5.99e-02,5.86e-02
66.0,68.0,6.89e-02,6.22e-06,6.91e-02,6.87e-02
68.0,70.0,7.72e-02,6.23e-06,7.79e-02,7.65e-02
70.0,72.0,8.56e-02,6.38e-06,8.68e-02,8.46e-02
72.0,74.0,9.54e-02,6.50e-06,9.70e-02,9.42e-02
74.0,76.0,1.09e-01,6.83e-06,1.11e-01,1.07e-01
76.0,78.0,1.31e-01,7.38e-06,1.33e-01,1.30e-01
78.0,80.0,1.72e-01,8.19e-06,1.74e-01,1.69e-01
80.0,82.0,1.08e-01,6.40e-06,1.10e-01,1.07e-01
82.0,84.0,2.66e-02,3.10e-06,2.70e-02,2.62e-02
84.0,86.0,1.12e-02,1.95e-06,1.13e-02,1.10e-02
86.0,88.0,6.27e-03,1.42e-06,6.38e-03,6.18e-03
88.0,90.0,4.06e-03,1.15e-06,4.13e-03,4.00e-03
90.0,92.0,2.86e-03,9.44e-07,2.91e-03,2.82e-03
92.0,94.0,2.12e-03,8.10e-07,2.16e-03,2.09e-03
94.0,96.0,1.63e-03,7.28e-07,1.66e-03,1.61e-03
96.0,98.0,1.28e-03,6.25e-07,1.30e-03,1.27e-03
98.0,100.0,1.02e-03,5.82e-07,1.03e-03,1.01e-03
mt_fidNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.04e-02,3.27e-05,1.83e-02,6.62e-03
62.0,64.0,3.63e-02,1.05e-05,3.82e-02,3.41e-02
64.0,66.0,5.41e-02,9.74e-06,5.53e-02,5.27e-02
66.0,68.0,6.59e-02,9.41e-06,6.66e-02,6.49e-02
68.0,70.0,7.56e-02,9.43e-06,7.59e-02,7.49e-02
70.0,72.0,8.50e-02,9.62e-06,8.52e-02,8.45e-02
72.0,74.0,9.54e-02,9.63e-06,9.56e-02,9.50e-02
74.0,76.0,1.09e-01,1.04e-05,1.09e-01,1.08e-01
76.0,78.0,1.31e-01,1.07e-05,1.32e-01,1.31e-01
78.0,80.0,1.72e-01,1.16e-05,1.72e-01,1.71e-01
80.0,82.0,1.08e-01,8.68e-06,1.09e-01,1.08e-01
82.0,84.0,2.66e-02,4.06e-06,2.67e-02,2.65e-02
84.0,86.0,1.11e-02,2.49e-06,1.12e-02,1.11e-02
86.0,88.0,6.26e-03,1.83e-06,6.27e-03,6.23e-03
88.0,90.0,4.05e-03,1.46e-06,4.06e-03,4.03e-03
90.0,92.0,2.84e-03,1.20e-06,2.85e-03,2.83e-03
92.0,94.0,2.11e-03,1.02e-06,2.12e-03,2.10e-03
94.0,96.0,1.62e-03,9.17e-07,1.62e-03,1.61e-03
96.0,98.0,1.26e-03,7.96e-07,1.27e-03,1.25e-03
98.0,100.0,9.94e-04,7.53e-07,1.00e-03,9.83e-04
mt_fidN3LO_qt075
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.01e-02,2.02e-04,1.02e-02,7.87e-03
62.0,64.0,3.45e-02,1.45e-04,3.53e-02,3.40e-02
64.0,66.0,5.29e-02,1.71e-04,5.35e-02,5.27e-02
66.0,68.0,6.50e-02,1.79e-04,6.55e-02,6.49e-02
68.0,70.0,7.54e-02,1.85e-04,7.56e-02,7.54e-02
70.0,72.0,8.52e-02,1.95e-04,8.53e-02,8.52e-02
72.0,74.0,9.57e-02,2.11e-04,9.60e-02,9.54e-02
74.0,76.0,1.09e-01,2.34e-04,1.09e-01,1.09e-01
76.0,78.0,1.33e-01,2.51e-04,1.34e-01,1.32e-01
78.0,80.0,1.73e-01,2.76e-04,1.74e-01,1.73e-01
80.0,82.0,1.09e-01,1.80e-04,1.09e-01,1.09e-01
82.0,84.0,2.66e-02,6.84e-05,2.66e-02,2.66e-02
84.0,86.0,1.12e-02,1.62e-05,1.12e-02,1.12e-02
86.0,88.0,6.27e-03,1.01e-05,6.32e-03,6.26e-03
88.0,90.0,4.06e-03,7.85e-06,4.06e-03,4.05e-03
90.0,92.0,2.87e-03,6.43e-06,2.88e-03,2.86e-03
92.0,94.0,2.11e-03,5.36e-06,2.12e-03,2.11e-03
94.0,96.0,1.62e-03,4.67e-06,1.62e-03,1.61e-03
96.0,98.0,1.26e-03,4.17e-06,1.26e-03,1.26e-03
98.0,100.0,9.88e-04,3.78e-06,9.93e-04,9.80e-04
mt_fidCDFIImWNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.04e-02,5.41e-05,1.83e-02,6.60e-03
62.0,64.0,3.62e-02,1.57e-05,3.81e-02,3.40e-02
64.0,66.0,5.39e-02,1.45e-05,5.51e-02,5.25e-02
66.0,68.0,6.57e-02,1.46e-05,6.63e-02,6.47e-02
68.0,70.0,7.53e-02,1.42e-05,7.56e-02,7.46e-02
70.0,72.0,8.46e-02,1.49e-05,8.48e-02,8.42e-02
72.0,74.0,9.49e-02,1.58e-05,9.51e-02,9.45e-02
74.0,76.0,1.08e-01,1.58e-05,1.08e-01,1.08e-01
76.0,78.0,1.30e-01,1.69e-05,1.31e-01,1.30e-01
78.0,80.0,1.71e-01,1.82e-05,1.71e-01,1.70e-01
80.0,82.0,1.12e-01,1.38e-05,1.12e-01,1.12e-01
82.0,84.0,2.74e-02,6.38e-06,2.74e-02,2.73e-02
84.0,86.0,1.13e-02,3.93e-06,1.14e-02,1.13e-02
86.0,88.0,6.33e-03,2.79e-06,6.34e-03,6.30e-03
88.0,90.0,4.09e-03,2.22e-06,4.10e-03,4.07e-03
90.0,92.0,2.86e-03,1.80e-06,2.87e-03,2.85e-03
92.0,94.0,2.12e-03,1.54e-06,2.13e-03,2.11e-03
94.0,96.0,1.63e-03,1.29e-06,1.63e-03,1.62e-03
96.0,98.0,1.27e-03,1.16e-06,1.27e-03,1.26e-03
98.0,100.0,9.97e-04,1.07e-06,1.00e-03,9.86e-04
mt_fidL3mWNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.07e-02,6.06e-05,1.86e-02,6.78e-03
62.0,64.0,3.66e-02,1.73e-05,3.85e-02,3.44e-02
64.0,66.0,5.44e-02,1.61e-05,5.56e-02,5.30e-02
66.0,68.0,6.64e-02,1.55e-05,6.70e-02,6.54e-02
68.0,70.0,7.62e-02,1.58e-05,7.65e-02,7.55e-02
70.0,72.0,8.57e-02,1.60e-05,8.59e-02,8.52e-02
72.0,74.0,9.63e-02,1.63e-05,9.65e-02,9.59e-02
74.0,76.0,1.10e-01,1.67e-05,1.10e-01,1.10e-01
76.0,78.0,1.34e-01,1.76e-05,1.34e-01,1.33e-01
78.0,80.0,1.74e-01,1.89e-05,1.74e-01,1.74e-01
80.0,82.0,1.01e-01,1.38e-05,1.01e-01,1.01e-01
82.0,84.0,2.51e-02,6.28e-06,2.52e-02,2.50e-02
84.0,86.0,1.08e-02,3.98e-06,1.08e-02,1.07e-02
86.0,88.0,6.11e-03,2.81e-06,6.12e-03,6.08e-03
88.0,90.0,3.98e-03,2.25e-06,3.99e-03,3.96e-03
90.0,92.0,2.80e-03,1.92e-06,2.81e-03,2.79e-03
92.0,94.0,2.09e-03,1.63e-06,2.09e-03,2.07e-03
94.0,96.0,1.60e-03,1.44e-06,1.61e-03,1.59e-03
96.0,98.0,1.25e-03,1.29e-06,1.26e-03,1.24e-03
98.0,100.0,9.86e-04,1.17e-06,9.92e-04,9.75e-04
mt_fidwidthp1sigmaNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.05e-02,6.16e-05,1.84e-02,6.66e-03
62.0,64.0,3.63e-02,1.58e-05,3.82e-02,3.42e-02
64.0,66.0,5.41e-02,1.53e-05,5.53e-02,5.27e-02
66.0,68.0,6.59e-02,1.47e-05,6.66e-02,6.49e-02
68.0,70.0,7.57e-02,1.40e-05,7.60e-02,7.50e-02
70.0,72.0,8.50e-02,1.46e-05,8.52e-02,8.45e-02
72.0,74.0,9.54e-02,1.47e-05,9.56e-02,9.50e-02
74.0,76.0,1.09e-01,1.55e-05,1.09e-01,1.08e-01
76.0,78.0,1.31e-01,1.62e-05,1.32e-01,1.31e-01
78.0,80.0,1.71e-01,1.74e-05,1.71e-01,1.70e-01
80.0,82.0,1.08e-01,1.34e-05,1.08e-01,1.08e-01
82.0,84.0,2.70e-02,6.13e-06,2.71e-02,2.69e-02
84.0,86.0,1.14e-02,3.72e-06,1.14e-02,1.13e-02
86.0,88.0,6.38e-03,2.66e-06,6.39e-03,6.35e-03
88.0,90.0,4.13e-03,2.13e-06,4.14e-03,4.11e-03
90.0,92.0,2.90e-03,1.82e-06,2.91e-03,2.89e-03
92.0,94.0,2.16e-03,1.52e-06,2.16e-03,2.14e-03
94.0,96.0,1.65e-03,1.31e-06,1.65e-03,1.64e-03
96.0,98.0,1.29e-03,1.19e-06,1.29e-03,1.28e-03
98.0,100.0,1.01e-03,1.09e-06,1.02e-03,1.00e-03
mt_fidwidthm1sigmaNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.06e-02,5.93e-05,1.85e-02,6.72e-03
62.0,64.0,3.63e-02,1.75e-05,3.82e-02,3.41e-02
64.0,66.0,5.40e-02,1.68e-05,5.52e-02,5.26e-02
66.0,68.0,6.59e-02,1.58e-05,6.65e-02,6.49e-02
68.0,70.0,7.55e-02,1.55e-05,7.59e-02,7.49e-02
70.0,72.0,8.49e-02,1.59e-05,8.51e-02,8.44e-02
72.0,74.0,9.53e-02,1.65e-05,9.55e-02,9.49e-02
74.0,76.0,1.09e-01,1.71e-05,1.09e-01,1.08e-01
76.0,78.0,1.31e-01,1.76e-05,1.32e-01,1.31e-01
78.0,80.0,1.73e-01,2.00e-05,1.73e-01,1.72e-01
80.0,82.0,1.09e-01,1.46e-05,1.09e-01,1.08e-01
82.0,84.0,2.62e-02,6.59e-06,2.62e-02,2.61e-02
84.0,86.0,1.09e-02,3.95e-06,1.09e-02,1.09e-02
86.0,88.0,6.13e-03,2.78e-06,6.14e-03,6.10e-03
88.0,90.0,3.97e-03,2.12e-06,3.97e-03,3.94e-03
90.0,92.0,2.79e-03,1.72e-06,2.79e-03,2.77e-03
92.0,94.0,2.07e-03,1.47e-06,2.07e-03,2.06e-03
94.0,96.0,1.58e-03,1.29e-06,1.59e-03,1.57e-03
96.0,98.0,1.24e-03,1.12e-06,1.24e-03,1.23e-03
98.0,100.0,9.73e-04,1.02e-06,9.79e-04,9.63e-04


==> anc/WNNPDF40Tevatron_mt_fidnorm.csv <==
mt_fidLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,5.70e-02,3.29e-06,5.70e-02,5.70e-02
62.0,64.0,6.00e-02,2.90e-06,6.00e-02,6.00e-02
64.0,66.0,6.33e-02,2.79e-06,6.34e-02,6.33e-02
66.0,68.0,6.72e-02,2.78e-06,6.72e-02,6.72e-02
68.0,70.0,7.19e-02,2.81e-06,7.19e-02,7.18e-02
70.0,72.0,7.77e-02,2.88e-06,7.78e-02,7.77e-02
72.0,74.0,8.57e-02,2.97e-06,8.57e-02,8.56e-02
74.0,76.0,9.75e-02,3.13e-06,9.75e-02,9.74e-02
76.0,78.0,1.18e-01,3.39e-06,1.18e-01,1.18e-01
78.0,80.0,1.54e-01,3.80e-06,1.54e-01,1.54e-01
80.0,82.0,9.70e-02,3.04e-06,9.71e-02,9.70e-02
82.0,84.0,2.39e-02,1.50e-06,2.40e-02,2.38e-02
84.0,86.0,1.00e-02,9.55e-07,1.01e-02,9.99e-03
86.0,88.0,5.66e-03,7.06e-07,5.72e-03,5.62e-03
88.0,90.0,3.67e-03,5.61e-07,3.72e-03,3.64e-03
90.0,92.0,2.59e-03,4.64e-07,2.63e-03,2.56e-03
92.0,94.0,1.93e-03,3.96e-07,1.96e-03,1.90e-03
94.0,96.0,1.49e-03,3.47e-07,1.52e-03,1.47e-03
96.0,98.0,1.18e-03,3.07e-07,1.21e-03,1.16e-03
98.0,100.0,9.63e-04,2.74e-07,9.86e-04,9.45e-04
mt_fidNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,-8.25e-03,1.26e-05,-4.47e-05,-1.82e-02
62.0,64.0,4.48e-02,6.73e-06,4.68e-02,4.23e-02
64.0,66.0,5.93e-02,6.31e-06,5.99e-02,5.86e-02
66.0,68.0,6.89e-02,6.22e-06,6.91e-02,6.87e-02
68.0,70.0,7.72e-02,6.23e-06,7.79e-02,7.65e-02
70.0,72.0,8.56e-02,6.38e-06,8.68e-02,8.46e-02
72.0,74.0,9.54e-02,6.50e-06,9.70e-02,9.42e-02
74.0,76.0,1.09e-01,6.83e-06,1.11e-01,1.07e-01
76.0,78.0,1.31e-01,7.38e-06,1.33e-01,1.30e-01
78.0,80.0,1.72e-01,8.19e-06,1.74e-01,1.69e-01
80.0,82.0,1.08e-01,6.40e-06,1.10e-01,1.07e-01
82.0,84.0,2.66e-02,3.10e-06,2.70e-02,2.62e-02
84.0,86.0,1.12e-02,1.95e-06,1.13e-02,1.10e-02
86.0,88.0,6.27e-03,1.42e-06,6.38e-03,6.18e-03
88.0,90.0,4.06e-03,1.15e-06,4.13e-03,4.00e-03
90.0,92.0,2.86e-03,9.44e-07,2.91e-03,2.82e-03
92.0,94.0,2.12e-03,8.10e-07,2.16e-03,2.09e-03
94.0,96.0,1.63e-03,7.28e-07,1.66e-03,1.61e-03
96.0,98.0,1.28e-03,6.25e-07,1.30e-03,1.27e-03
98.0,100.0,1.02e-03,5.82e-07,1.03e-03,1.01e-03
mt_fidNNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.04e-02,3.27e-05,1.83e-02,6.62e-03
62.0,64.0,3.63e-02,1.05e-05,3.82e-02,3.41e-02
64.0,66.0,5.41e-02,9.74e-06,5.53e-02,5.27e-02
66.0,68.0,6.59e-02,9.41e-06,6.66e-02,6.49e-02
68.0,70.0,7.56e-02,9.43e-06,7.59e-02,7.49e-02
70.0,72.0,8.50e-02,9.62e-06,8.52e-02,8.45e-02
72.0,74.0,9.54e-02,9.63e-06,9.56e-02,9.50e-02
74.0,76.0,1.09e-01,1.04e-05,1.09e-01,1.08e-01
76.0,78.0,1.31e-01,1.07e-05,1.32e-01,1.31e-01
78.0,80.0,1.72e-01,1.16e-05,1.72e-01,1.71e-01
80.0,82.0,1.08e-01,8.68e-06,1.09e-01,1.08e-01
82.0,84.0,2.66e-02,4.06e-06,2.67e-02,2.65e-02
84.0,86.0,1.11e-02,2.49e-06,1.12e-02,1.11e-02
86.0,88.0,6.26e-03,1.83e-06,6.27e-03,6.23e-03
88.0,90.0,4.05e-03,1.46e-06,4.06e-03,4.03e-03
90.0,92.0,2.84e-03,1.20e-06,2.85e-03,2.83e-03
92.0,94.0,2.11e-03,1.02e-06,2.12e-03,2.10e-03
94.0,96.0,1.62e-03,9.17e-07,1.62e-03,1.61e-03
96.0,98.0,1.26e-03,7.96e-07,1.27e-03,1.25e-03
98.0,100.0,9.94e-04,7.53e-07,1.00e-03,9.83e-04
mt_fidN3LO_qt075
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
60.0,62.0,1.01e-02,2.02e-04,1.02e-02,7.87e-03
62.0,64.0,3.45e-02,1.45e-04,3.53e-02,3.40e-02
64.0,66.0,5.29e-02,1.71e-04,5.35e-02,5.27e-02
66.0,68.0,6.50e-02,1.79e-04,6.55e-02,6.49e-02
68.0,70.0,7.54e-02,1.85e-04,7.56e-02,7.54e-02
70.0,72.0,8.52e-02,1.95e-04,8.53e-02,8.52e-02
72.0,74.0,9.57e-02,2.11e-04,9.60e-02,9.54e-02
74.0,76.0,1.09e-01,2.34e-04,1.09e-01,1.09e-01
76.0,78.0,1.33e-01,2.51e-04,1.34e-01,1.32e-01
78.0,80.0,1.73e-01,2.76e-04,1.74e-01,1.73e-01
80.0,82.0,1.09e-01,1.80e-04,1.09e-01,1.09e-01
82.0,84.0,2.66e-02,6.84e-05,2.66e-02,2.66e-02
84.0,86.0,1.12e-02,1.62e-05,1.12e-02,1.12e-02
86.0,88.0,6.27e-03,1.01e-05,6.32e-03,6.26e-03
88.0,90.0,4.06e-03,7.85e-06,4.06e-03,4.05e-03
90.0,92.0,2.87e-03,6.43e-06,2.88e-03,2.86e-03
92.0,94.0,2.11e-03,5.36e-06,2.12e-03,2.11e-03
94.0,96.0,1.62e-03,4.67e-06,1.62e-03,1.61e-03
96.0,98.0,1.26e-03,4.17e-06,1.26e-03,1.26e-03
98.0,100.0,9.88e-04,3.78e-06,9.93e-04,9.80e-04


==> anc/WNNPDF40Tevatron_mt_norm.csv <==
mt_LO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,4.0,2.35e-03,6.68e-07,2.54e-03,2.19e-03
4.0,8.0,6.62e-03,1.05e-06,6.84e-03,6.39e-03
8.0,12.0,1.06e-02,1.25e-06,1.07e-02,1.04e-02
12.0,16.0,1.44e-02,1.41e-06,1.45e-02,1.42e-02
16.0,20.0,1.81e-02,1.56e-06,1.82e-02,1.80e-02
20.0,24.0,2.18e-02,1.70e-06,2.19e-02,2.17e-02
24.0,28.0,2.56e-02,1.83e-06,2.56e-02,2.55e-02
28.0,32.0,2.93e-02,1.94e-06,2.93e-02,2.92e-02
32.0,36.0,3.30e-02,2.05e-06,3.30e-02,3.30e-02
36.0,40.0,3.68e-02,2.17e-06,3.68e-02,3.67e-02
40.0,44.0,4.06e-02,2.28e-06,4.06e-02,4.06e-02
44.0,48.0,4.46e-02,2.38e-06,4.46e-02,4.46e-02
48.0,52.0,4.87e-02,2.49e-06,4.88e-02,4.87e-02
52.0,56.0,5.32e-02,2.59e-06,5.33e-02,5.32e-02
56.0,60.0,5.82e-02,2.71e-06,5.83e-02,5.82e-02
60.0,64.0,6.41e-02,2.84e-06,6.42e-02,6.41e-02
64.0,68.0,7.16e-02,2.99e-06,7.17e-02,7.15e-02
68.0,72.0,8.24e-02,3.20e-06,8.25e-02,8.23e-02
72.0,76.0,1.02e-01,3.53e-06,1.02e-01,1.02e-01
76.0,80.0,1.52e-01,4.25e-06,1.52e-01,1.52e-01
80.0,84.0,6.75e-02,2.87e-06,6.77e-02,6.72e-02
84.0,88.0,8.44e-03,1.04e-06,8.53e-03,8.37e-03
88.0,92.0,3.27e-03,6.61e-07,3.32e-03,3.23e-03
92.0,96.0,1.74e-03,4.80e-07,1.77e-03,1.71e-03
96.0,100.0,1.07e-03,3.77e-07,1.09e-03,1.05e-03
100.0,104.0,7.15e-04,3.02e-07,7.34e-04,6.99e-04
104.0,108.0,5.07e-04,2.48e-07,5.22e-04,4.95e-04
108.0,112.0,3.74e-04,2.08e-07,3.87e-04,3.64e-04
112.0,116.0,2.84e-04,1.77e-07,2.95e-04,2.76e-04
116.0,120.0,2.22e-04,1.53e-07,2.30e-04,2.14e-04
mt_NLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,4.0,4.58e-03,1.68e-06,4.81e-03,4.39e-03
4.0,8.0,7.67e-03,2.19e-06,7.79e-03,7.58e-03
8.0,12.0,1.11e-02,2.37e-06,1.12e-02,1.10e-02
12.0,16.0,1.46e-02,2.51e-06,1.46e-02,1.45e-02
16.0,20.0,1.81e-02,2.63e-06,1.82e-02,1.81e-02
20.0,24.0,2.17e-02,2.71e-06,2.17e-02,2.16e-02
24.0,28.0,2.52e-02,2.80e-06,2.53e-02,2.52e-02
28.0,32.0,2.88e-02,2.88e-06,2.89e-02,2.88e-02
32.0,36.0,3.25e-02,2.95e-06,3.26e-02,3.24e-02
36.0,40.0,3.62e-02,3.02e-06,3.63e-02,3.61e-02
40.0,44.0,4.00e-02,3.07e-06,4.01e-02,3.99e-02
44.0,48.0,4.39e-02,3.13e-06,4.40e-02,4.38e-02
48.0,52.0,4.81e-02,3.19e-06,4.81e-02,4.80e-02
52.0,56.0,5.26e-02,3.26e-06,5.26e-02,5.25e-02
56.0,60.0,5.76e-02,3.33e-06,5.77e-02,5.75e-02
60.0,64.0,6.36e-02,3.43e-06,6.36e-02,6.35e-02
64.0,68.0,7.13e-02,3.55e-06,7.13e-02,7.12e-02
68.0,72.0,8.23e-02,3.73e-06,8.24e-02,8.23e-02
72.0,76.0,1.02e-01,4.06e-06,1.02e-01,1.02e-01
76.0,80.0,1.53e-01,4.83e-06,1.54e-01,1.53e-01
80.0,84.0,6.81e-02,3.25e-06,6.83e-02,6.80e-02
84.0,88.0,8.52e-03,1.18e-06,8.55e-03,8.49e-03
88.0,92.0,3.30e-03,7.50e-07,3.32e-03,3.28e-03
92.0,96.0,1.75e-03,5.46e-07,1.76e-03,1.74e-03
96.0,100.0,1.08e-03,4.29e-07,1.09e-03,1.07e-03
100.0,104.0,7.23e-04,3.45e-07,7.30e-04,7.18e-04
104.0,108.0,5.13e-04,2.84e-07,5.18e-04,5.08e-04
108.0,112.0,3.79e-04,2.39e-07,3.83e-04,3.75e-04
112.0,116.0,2.88e-04,2.05e-07,2.92e-04,2.85e-04
116.0,120.0,2.25e-04,1.78e-07,2.28e-04,2.22e-04
mt_NNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,4.0,5.39e-03,3.84e-06,5.60e-03,5.21e-03
4.0,8.0,8.09e-03,4.72e-06,8.18e-03,8.00e-03
8.0,12.0,1.13e-02,4.82e-06,1.13e-02,1.13e-02
12.0,16.0,1.47e-02,4.98e-06,1.47e-02,1.46e-02
16.0,20.0,1.81e-02,5.46e-06,1.81e-02,1.81e-02
20.0,24.0,2.16e-02,5.45e-06,2.16e-02,2.15e-02
24.0,28.0,2.51e-02,5.19e-06,2.51e-02,2.50e-02
28.0,32.0,2.86e-02,5.43e-06,2.87e-02,2.86e-02
32.0,36.0,3.22e-02,5.23e-06,3.23e-02,3.22e-02
36.0,40.0,3.59e-02,5.02e-06,3.60e-02,3.58e-02
40.0,44.0,3.97e-02,4.92e-06,3.98e-02,3.96e-02
44.0,48.0,4.36e-02,5.13e-06,4.37e-02,4.35e-02
48.0,52.0,4.78e-02,4.93e-06,4.78e-02,4.77e-02
52.0,56.0,5.23e-02,4.63e-06,5.24e-02,5.22e-02
56.0,60.0,5.74e-02,4.65e-06,5.74e-02,5.73e-02
60.0,64.0,6.34e-02,4.56e-06,6.34e-02,6.33e-02
64.0,68.0,7.11e-02,4.52e-06,7.12e-02,7.11e-02
68.0,72.0,8.23e-02,4.57e-06,8.23e-02,8.23e-02
72.0,76.0,1.02e-01,4.66e-06,1.02e-01,1.02e-01
76.0,80.0,1.54e-01,5.31e-06,1.54e-01,1.54e-01
80.0,84.0,6.85e-02,3.51e-06,6.86e-02,6.84e-02
84.0,88.0,8.57e-03,1.28e-06,8.58e-03,8.55e-03
88.0,92.0,3.32e-03,8.17e-07,3.33e-03,3.31e-03
92.0,96.0,1.76e-03,5.93e-07,1.77e-03,1.76e-03
96.0,100.0,1.09e-03,4.68e-07,1.09e-03,1.08e-03
100.0,104.0,7.29e-04,3.75e-07,7.31e-04,7.26e-04
104.0,108.0,5.17e-04,3.09e-07,5.19e-04,5.15e-04
108.0,112.0,3.82e-04,2.61e-07,3.83e-04,3.81e-04
112.0,116.0,2.91e-04,2.24e-07,2.92e-04,2.90e-04
116.0,120.0,2.27e-04,1.95e-07,2.28e-04,2.26e-04
mt_N3LO_qt075
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,4.0,5.60e-03,1.37e-05,5.61e-03,5.50e-03
4.0,8.0,8.15e-03,1.98e-05,8.19e-03,8.13e-03
8.0,12.0,1.13e-02,2.59e-05,1.13e-02,1.13e-02
12.0,16.0,1.47e-02,3.13e-05,1.47e-02,1.46e-02
16.0,20.0,1.80e-02,3.57e-05,1.81e-02,1.80e-02
20.0,24.0,2.15e-02,4.02e-05,2.15e-02,2.14e-02
24.0,28.0,2.51e-02,4.37e-05,2.51e-02,2.51e-02
28.0,32.0,2.86e-02,4.86e-05,2.86e-02,2.85e-02
32.0,36.0,3.22e-02,5.45e-05,3.22e-02,3.21e-02
36.0,40.0,3.59e-02,5.66e-05,3.59e-02,3.58e-02
40.0,44.0,3.95e-02,6.08e-05,3.96e-02,3.95e-02
44.0,48.0,4.34e-02,6.40e-05,4.35e-02,4.33e-02
48.0,52.0,4.77e-02,7.35e-05,4.77e-02,4.76e-02
52.0,56.0,5.23e-02,7.80e-05,5.24e-02,5.23e-02
56.0,60.0,5.74e-02,7.74e-05,5.75e-02,5.74e-02
60.0,64.0,6.33e-02,8.39e-05,6.34e-02,6.32e-02
64.0,68.0,7.10e-02,8.89e-05,7.11e-02,7.10e-02
68.0,72.0,8.23e-02,9.38e-05,8.23e-02,8.21e-02
72.0,76.0,1.02e-01,1.05e-04,1.02e-01,1.02e-01
76.0,80.0,1.54e-01,1.19e-04,1.54e-01,1.54e-01
80.0,84.0,6.86e-02,5.99e-05,6.87e-02,6.86e-02
84.0,88.0,8.59e-03,5.54e-06,8.60e-03,8.58e-03
88.0,92.0,3.32e-03,2.85e-06,3.33e-03,3.32e-03
92.0,96.0,1.77e-03,2.00e-06,1.77e-03,1.76e-03
96.0,100.0,1.09e-03,1.52e-06,1.09e-03,1.09e-03
100.0,104.0,7.33e-04,1.21e-06,7.35e-04,7.33e-04
104.0,108.0,5.19e-04,1.00e-06,5.22e-04,5.17e-04
108.0,112.0,3.83e-04,8.45e-07,3.83e-04,3.83e-04
112.0,116.0,2.91e-04,7.29e-07,2.91e-04,2.90e-04
116.0,120.0,2.28e-04,6.40e-07,2.28e-04,2.28e-04


==> anc/WmNNPDF31_abs_yw.csv <==
abs_yw_LO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.45e+00,4.96e-04,2.78e+00,2.09e+00
0.25,0.5,2.44e+00,4.95e-04,2.77e+00,2.08e+00
0.5,0.75,2.41e+00,4.92e-04,2.74e+00,2.06e+00
0.75,1.0,2.37e+00,4.90e-04,2.69e+00,2.03e+00
1.0,1.25,2.32e+00,4.86e-04,2.63e+00,1.99e+00
1.25,1.5,2.25e+00,4.80e-04,2.55e+00,1.93e+00
1.5,1.75,2.17e+00,4.74e-04,2.45e+00,1.87e+00
1.75,2.0,2.08e+00,4.66e-04,2.34e+00,1.80e+00
2.0,2.25,1.98e+00,4.58e-04,2.22e+00,1.72e+00
2.25,2.5,1.86e+00,4.48e-04,2.08e+00,1.63e+00
2.5,2.75,1.74e+00,4.38e-04,1.93e+00,1.52e+00
2.75,3.0,1.59e+00,4.26e-04,1.76e+00,1.40e+00
abs_yw_NLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.80e+00,5.32e-04,2.88e+00,2.66e+00
0.25,0.5,2.79e+00,5.30e-04,2.87e+00,2.64e+00
0.5,0.75,2.76e+00,5.27e-04,2.84e+00,2.61e+00
0.75,1.0,2.71e+00,5.25e-04,2.79e+00,2.57e+00
1.0,1.25,2.65e+00,5.21e-04,2.74e+00,2.52e+00
1.25,1.5,2.58e+00,5.15e-04,2.66e+00,2.45e+00
1.5,1.75,2.49e+00,5.09e-04,2.57e+00,2.36e+00
1.75,2.0,2.39e+00,5.02e-04,2.47e+00,2.27e+00
2.0,2.25,2.27e+00,4.94e-04,2.35e+00,2.15e+00
2.25,2.5,2.14e+00,4.84e-04,2.21e+00,2.03e+00
2.5,2.75,1.99e+00,4.74e-04,2.06e+00,1.89e+00
2.75,3.0,1.82e+00,4.61e-04,1.89e+00,1.73e+00
abs_yw_NNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.78e+00,5.48e-04,2.80e+00,2.75e+00
0.25,0.5,2.77e+00,5.47e-04,2.78e+00,2.74e+00
0.5,0.75,2.74e+00,5.44e-04,2.75e+00,2.71e+00
0.75,1.0,2.69e+00,5.43e-04,2.71e+00,2.66e+00
1.0,1.25,2.64e+00,5.38e-04,2.66e+00,2.61e+00
1.25,1.5,2.56e+00,5.33e-04,2.58e+00,2.53e+00
1.5,1.75,2.48e+00,5.28e-04,2.50e+00,2.45e+00
1.75,2.0,2.38e+00,5.21e-04,2.40e+00,2.35e+00
2.0,2.25,2.26e+00,5.14e-04,2.28e+00,2.23e+00
2.25,2.5,2.13e+00,5.04e-04,2.15e+00,2.10e+00
2.5,2.75,1.98e+00,4.94e-04,2.00e+00,1.95e+00
2.75,3.0,1.81e+00,4.83e-04,1.83e+00,1.78e+00
abs_yw_N3LO_qt150
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.71e+00,4.81e-03,2.73e+00,2.67e+00
0.25,0.5,2.70e+00,4.61e-03,2.72e+00,2.67e+00
0.5,0.75,2.66e+00,3.83e-03,2.68e+00,2.64e+00
0.75,1.0,2.63e+00,4.14e-03,2.65e+00,2.61e+00
1.0,1.25,2.57e+00,4.54e-03,2.59e+00,2.54e+00
1.25,1.5,2.50e+00,3.80e-03,2.52e+00,2.47e+00
1.5,1.75,2.42e+00,4.35e-03,2.44e+00,2.40e+00
1.75,2.0,2.32e+00,3.88e-03,2.34e+00,2.30e+00
2.0,2.25,2.21e+00,3.80e-03,2.22e+00,2.19e+00
2.25,2.5,2.09e+00,3.93e-03,2.10e+00,2.07e+00
2.5,2.75,1.93e+00,4.15e-03,1.95e+00,1.91e+00
2.75,3.0,1.76e+00,3.12e-03,1.78e+00,1.75e+00


==> anc/WpNNPDF31_abs_yw.csv <==
abs_yw_LO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.62e+00,1.91e-04,2.97e+00,2.24e+00
0.25,0.5,2.62e+00,1.91e-04,2.97e+00,2.24e+00
0.5,0.75,2.61e+00,1.91e-04,2.96e+00,2.23e+00
0.75,1.0,2.60e+00,1.90e-04,2.94e+00,2.23e+00
1.0,1.25,2.58e+00,1.90e-04,2.92e+00,2.22e+00
1.25,1.5,2.56e+00,1.90e-04,2.89e+00,2.21e+00
1.5,1.75,2.54e+00,1.89e-04,2.87e+00,2.20e+00
1.75,2.0,2.52e+00,1.90e-04,2.84e+00,2.18e+00
2.0,2.25,2.50e+00,1.91e-04,2.81e+00,2.17e+00
2.25,2.5,2.48e+00,1.91e-04,2.77e+00,2.15e+00
2.5,2.75,2.45e+00,1.93e-04,2.74e+00,2.14e+00
2.75,3.0,2.41e+00,1.94e-04,2.69e+00,2.11e+00
abs_yw_NLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,3.02e+00,2.46e-04,3.10e+00,2.86e+00
0.25,0.5,3.01e+00,2.47e-04,3.10e+00,2.86e+00
0.5,0.75,3.01e+00,2.47e-04,3.10e+00,2.85e+00
0.75,1.0,3.00e+00,2.47e-04,3.08e+00,2.84e+00
1.0,1.25,2.98e+00,2.47e-04,3.07e+00,2.83e+00
1.25,1.5,2.97e+00,2.48e-04,3.06e+00,2.82e+00
1.5,1.75,2.95e+00,2.48e-04,3.04e+00,2.80e+00
1.75,2.0,2.93e+00,2.50e-04,3.02e+00,2.78e+00
2.0,2.25,2.91e+00,2.52e-04,3.00e+00,2.76e+00
2.25,2.5,2.89e+00,2.55e-04,2.98e+00,2.73e+00
2.5,2.75,2.86e+00,2.58e-04,2.95e+00,2.70e+00
2.75,3.0,2.81e+00,2.60e-04,2.90e+00,2.66e+00
abs_yw_NNLO
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,3.00e+00,2.64e-04,3.02e+00,2.97e+00
0.25,0.5,3.00e+00,2.65e-04,3.02e+00,2.97e+00
0.5,0.75,3.00e+00,2.65e-04,3.01e+00,2.96e+00
0.75,1.0,2.99e+00,2.65e-04,3.01e+00,2.96e+00
1.0,1.25,2.98e+00,2.67e-04,3.00e+00,2.95e+00
1.25,1.5,2.97e+00,2.68e-04,2.99e+00,2.93e+00
1.5,1.75,2.95e+00,2.70e-04,2.97e+00,2.92e+00
1.75,2.0,2.94e+00,2.72e-04,2.96e+00,2.90e+00
2.0,2.25,2.92e+00,2.76e-04,2.94e+00,2.88e+00
2.25,2.5,2.90e+00,2.80e-04,2.92e+00,2.86e+00
2.5,2.75,2.87e+00,2.85e-04,2.89e+00,2.83e+00
2.75,3.0,2.81e+00,2.88e-04,2.84e+00,2.77e+00
abs_yw_N3LO_qt100
x_left, x_right, y_center, y_MCstat, y_scale_up, y_scale_down
0.0,0.25,2.93e+00,3.20e-03,2.95e+00,2.90e+00
0.25,0.5,2.93e+00,3.14e-03,2.95e+00,2.90e+00
0.5,0.75,2.92e+00,3.24e-03,2.94e+00,2.89e+00
0.75,1.0,2.92e+00,3.21e-03,2.94e+00,2.90e+00
1.0,1.25,2.91e+00,3.17e-03,2.93e+00,2.88e+00
1.25,1.5,2.90e+00,3.19e-03,2.92e+00,2.88e+00
1.5,1.75,2.89e+00,3.25e-03,2.90e+00,2.86e+00
1.75,2.0,2.88e+00,3.30e-03,2.90e+00,2.85e+00
2.0,2.25,2.86e+00,3.34e-03,2.88e+00,2.83e+00
2.25,2.5,2.84e+00,3.38e-03,2.86e+00,2.81e+00
2.5,2.75,2.81e+00,3.44e-03,2.84e+00,2.79e+00
2.75,3.0,2.76e+00,3.45e-03,2.78e+00,2.73e+00

